Problematic Advertising and its Disparate Exposure on Facebook

Targeted advertising remains an important part of the free web browsing experience, where advertisers' targeting and personalization algorithms together find the most relevant audience for millions of ads every day. However, given the wide use of advertising, this also enables using ads as a vehicle for problematic content, such as scams or clickbait. Recent work that explores people's sentiments toward online ads, and the impacts of these ads on people's online experiences, has found evidence that online ads can indeed be problematic. Further, there is the potential for personalization to aid the delivery of such ads, even when the advertiser targets with low specificity. In this paper, we study Facebook -- one of the internet's largest ad platforms -- and investigate key gaps in our understanding of problematic online advertising: (a) What categories of ads do people find problematic? (b) Are there disparities in the distribution of problematic ads to viewers? and if so, (c) Who is responsible -- advertisers or advertising platforms? To answer these questions, we empirically measure a diverse sample of user experiences with Facebook ads via a 3-month longitudinal panel. We categorize over 32,000 ads collected from this panel ($n=132$); and survey participants' sentiments toward their own ads to identify four categories of problematic ads. Statistically modeling the distribution of problematic ads across demographics, we find that older people and minority groups are especially likely to be shown such ads. Further, given that 22% of problematic ads had no specific targeting from advertisers, we infer that ad delivery algorithms (advertising platforms themselves) played a significant role in the biased distribution of these ads.

==> plots/rq1_dislike_plot.py <==
import utils
import sys
import os
import pdb

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
from collections import defaultdict, Counter


if __name__ == '__main__':
    DIR = sys.argv[1]   # dir to save plot must be passed, ideally plots/
    
    # change font
    utils.setup_nimbus_roman(plt, font_manager, DIR)

    survey_file = 'data/survey_responses.tsv'
    survey = pd.read_csv(survey_file, sep='\t')

    codes_file = 'data/ad_codes_transformed.tsv'
    codes = pd.read_csv(codes_file, sep='\t')
    adid_codes = dict(zip(codes['adid'], [r.split(';') for r in codes['codes']]))
    survey_codes = survey.merge(codes, 'inner', 'adid')

    # === compute participant perception summaries ===
    perceptions = defaultdict(list)  # perceptions by code
    survey_code_counts = Counter()   # number of times each code appeared in survey
    perceptions_disliked = defaultdict(list)    # only recording ads here that have dont-like chosen for like reasons
    survey_disliked_counts = Counter()    

    for i in range(survey_codes.shape[0]):
        row = survey_codes.iloc[i]
        if 'Study' in row['codes']:
            # Ignore ads that were studies -- this is extremely important for our paper
            continue
        for curr_code in row['codes'].split(';'):
            survey_code_counts[curr_code] += 1
            # add both reasons for like and dislike into some arrray
            perceptions[curr_code].extend([utils.short_names[r] for r in row['like'].split(';')])
            perceptions[curr_code].extend([utils.short_names[r] for r in row['dislike'].split(';')])
            
            if "I do not like this ad." in row['like']:
                # this is a disliked ad, record perceptions separately
                perceptions_disliked[curr_code].extend([utils.short_names[r] for r in row['like'].split(';')])
                perceptions_disliked[curr_code].extend([utils.short_names[r] for r in row['dislike'].split(';')])
                survey_disliked_counts[curr_code] += 1

    plot_order = ['Potentially Prohibited', 'Potentially Harmful', 'Clickbait', 'Financial', 'Sensitive',
             'Opportunity', 'Healthcare', 'Benign']
    x_names = ['Pot. Prohibited', 'Deceptive', 'Clickbait', 'Sensitive: Financial', 'Sensitive: Other',
                'Opportunity', 'Healthcare', 'Neutral']                
    colors = {'irrelevant': 'dimgray', 'dislike-product': 'tab:purple', 'dislike-design': 'brown', 'dislike-design': 'steelblue',
            'scam': 'tab:red', 'unclear': 'goldenrod', 'clickbait': 'tab:orange', 'other': 'brown'}
    labeled = {c: False for c in colors}
    labels = {
        'irrelevant': 'Irrelevant', 'dislike-product': 'Product',
        'dislike-design': 'Design',
        'unclear': 'Unclear', 'clickbait': 'Clickbait',
        'scam': 'Scam', 'other': 'Other'
    }

    f, axs = plt.subplots(1, 1, figsize=(4, 3))
    # f.subplots_adjust(hspace=.2)

    # saving both general and reason-specific dislike counts for chi-2 testing
    chisq_export = {}
    for i, c in enumerate(plot_order):
        # ===== Plot general dislike =====
        freqs = Counter(perceptions[c])
        dont_like = freqs['dont-like']
        frac = dont_like / survey_code_counts[c]
        err = utils.get_err(frac, survey_code_counts[c], Zval=1.960)    
        chisq_export[c] = (dont_like, frac, survey_code_counts[c])    
        axs.errorbar([frac],[i],  xerr=err, color='k', ls=':', markersize=4, marker='o')                
        
    print('====== For Proportion Testing ======')
    print('overall dislike:', chisq_export)    

    axs.grid(ls=':')
    #ax.set_xlabel('Ad Type', fontweight='bold')
    axs.set_yticks(np.arange(len(x_names)), x_names);
    axs.spines['top'].set_visible(False)
    axs.spines['right'].set_visible(False)
        
    axs.set_xlabel('Fraction Disliked in Surveys')
    # axs.set_title('Overall Dislike by Ad Type')    

    # axs[1].legend(bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',
    #                     ncol=3, mode="expand", borderaxespad=0., frameon=False)

    # f.subplots_adjust(hspace=.6)
    # f.set_size_inches(8, 3)
    f.set_size_inches(3, 2.1)
    plt.savefig(os.path.join(DIR, 'plot_dislike.pdf'), bbox_inches='tight')


==> plots/rq2_ad_diet.py <==
"""
Extracted from analyses/analyses_achtung/rq2/distribution_disparities_sec52.ipynb
"""
import utils
import sys
import os
import pdb

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
import seaborn as sns

DATA_DIR = 'data/'
labels = {'Potentially Harmful': 'Deceptive', 'Financial': 'Sensitive: Financial', 'Sensitive': 'Sensitive: Other'}
colors = {'Financial': 'tab:green', 'Problematic (all together)': 'maroon', 'Problematic': 'maroon',          
        'Benign': 'dimgray', 'Potentially Harmful': 'tab:red', 
        'Clickbait': 'tab:orange', 'Potentially Prohibited': 
        'tab:purple', 'Sensitive': 'hotpink',
        'Healthcare': 'tab:blue', 'Opportunity': '#33297a'}    # copied from Piotr

if __name__ == '__main__':
    DIR = sys.argv[1]
    utils.setup_nimbus_roman(plt, font_manager, DIR)

    # === Active participants ===
    active_pids = open(os.path.join(DATA_DIR, 'pid_active_contribs_cleaned.txt'), 'r').readlines()
    active_pids = [p.strip() for p in active_pids]

    codes = pd.read_csv(os.path.join(DATA_DIR, 'ad_codes_transformed.tsv'), sep='\t')
    print('codes shape:', codes.shape)
    adid_codes = dict(zip(codes['adid'], codes['codes']))

    # === participant to ad matching ===
    pid_adid_files = [os.path.join(DATA_DIR, f'surveys/survey-{n}/survey{n}_coding_subsample.tsv') \
                      for n in range(1, 8)]
    pid_adid_files.append(os.path.join(DATA_DIR, 'surveys/survey-1/survey1_batch2_coding_subsample.tsv'))
    pid_adid = pd.read_csv(pid_adid_files[0], sep='\t')
    for f in pid_adid_files[1:]:
        pid_adid = pd.concat([pid_adid, pd.read_csv(f, sep='\t')], ignore_index=True)

    # only keep PID ADID mapping for active participants
    pid_adid = pid_adid[pid_adid['pid'].isin(active_pids)]
    print('pid_adid shape:', pid_adid.shape)  

    # participant x ad frequency of seeing
    pid_adid_freqs_noind = pd.read_csv(os.path.join(DATA_DIR, 'participant_ad_freqs.tsv'), sep='\t')
    pid_adid_freqs = pid_adid_freqs_noind.set_index(['pid', 'adid'])

    # === count exposure frequencies ===
    # all codes separately
    exposure, ann_ads_count = utils.measure_exposure(active_pids, adid_codes, pid_adid, pid_adid_freqs)
    # count grouped exposure
    harmful, non_harmful = 'harmful', 'non_harmful'
    groups = {
        'Potentially Harmful': harmful, 'Sensitive': harmful, 'Financial': harmful,
        'Clickbait': harmful, 'Potentially Prohibited': harmful, 'Benign': non_harmful,
        'Opportunity': 'other', 'Healthcare': 'other'
    }
    grouped_exposure, _ = utils.measure_exposure(active_pids, adid_codes, pid_adid, pid_adid_freqs, groups)
    total_vals = [ann_ads_count[p] for p in active_pids if ann_ads_count[p] > 0]
    
    # arrays of counts for plotting    
    harmful_counts = [grouped_exposure[p][harmful] for p in active_pids if ann_ads_count[p] > 0]
    neutral_counts = [exposure[p]['Benign'] for p in active_pids if ann_ads_count[p] > 0]
    healthcare_counts = [exposure[p]['Healthcare'] for p in active_pids if ann_ads_count[p] > 0]
    opportunity_counts = [exposure[p]['Opportunity'] for p in active_pids if ann_ads_count[p] > 0]

    # compute individual exposure fractions
    neutral_expos_fracs = np.array(neutral_counts) / np.array(total_vals)
    harmful_expos_fracs = np.array(harmful_counts) / np.array(total_vals)
    healthcare_expos_fracs = np.array(healthcare_counts) / np.array(total_vals)
    opportunity_expos_fracs = np.array(opportunity_counts) / np.array(total_vals)

    # preprocess into dataframe to work with seaborn
    df_data = {'problematic': harmful_expos_fracs, 'neutral': neutral_expos_fracs}
    plot_df = []
    for name, vals in df_data.items():
        for v in vals:
            plot_df.append([name, v])        
    plot_df = pd.DataFrame(plot_df, columns=['adtype', 'fraction_diet'])

    f, ax = plt.subplots()
    sns.histplot(ax=ax, data=plot_df, x="fraction_diet", kde=True, bins=25,
                hue="adtype", edgecolor='white',
                palette={'neutral': colors['Benign'], 'problematic': colors['Problematic'],
                        'other': colors['Healthcare']})

    ax.grid(ls=':')
    ax.set_axisbelow(True)
    ax.set_xlabel("Fraction of Participant's Ad Diet", fontweight='bold')
    ax.set_ylabel("Frequency", fontweight='bold')
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    legend = ax.get_legend()
    texts = legend.get_texts()
    texts[0].set_text('Problematic')
    texts[1].set_text('Neutral')
    legend.set_title('Ad Category')

    # how many people have >20% problematic in their ad diet?
    print('>20% problematic in ad diet:',
        plot_df[(plot_df['adtype'] == 'problematic') & (plot_df['fraction_diet'] >= 0.2)].shape)

    f.set_size_inches(5, 4)
    f.savefig(os.path.join(DIR, 'rq2_exposure_regen.pdf'), bbox_inches='tight')

    # ========== fine-grained plot for appendix ===============
    # finegrained DF
    df_data_fg = {
        'neutral': neutral_expos_fracs,
        'healthcare': healthcare_expos_fracs,
        'opportunity': opportunity_expos_fracs    
    }
    df_data_fg['deceptive'] = np.array([exposure[p]['Potentially Harmful'] for p in active_pids if ann_ads_count[p] > 0]) / total_vals
    df_data_fg['prohibited'] = np.array([exposure[p]['Potentially Prohibited'] for p in active_pids if ann_ads_count[p] > 0]) / total_vals
    df_data_fg['clickbait'] = np.array([exposure[p]['Clickbait'] for p in active_pids if ann_ads_count[p] > 0]) / total_vals
    df_data_fg['sensitive'] = np.array([exposure[p]['Sensitive'] for p in active_pids if ann_ads_count[p] > 0]) / total_vals
    df_data_fg['financial'] = np.array([exposure[p]['Financial'] for p in active_pids if ann_ads_count[p] > 0]) / total_vals

    plot_df_fg = []
    for name, vals in df_data_fg.items():
        for v in vals:
            plot_df_fg.append([name, v])        
    plot_df_fg = pd.DataFrame(plot_df_fg, columns=['adtype', 'fraction_diet'])
    plot_df_fg = plot_df_fg.dropna()

    f, ax = plt.subplots()
    # ==== filled bar plot =====
    order = ['neutral', 'healthcare', 'opportunity', 'sensitive', 'financial', 'clickbait', 'prohibited', 'deceptive'][::-1]
    sns.histplot(ax=ax, data=plot_df_fg, x="fraction_diet", bins=25,
                hue="adtype", fill=True, kde=False, alpha=.5, element="step",
                palette={'neutral': colors['Benign'], 'healthcare': colors['Healthcare'], 'opportunity': colors['Opportunity'],
                        'deceptive': colors['Potentially Harmful'], 'prohibited': colors['Potentially Prohibited'],
                        'clickbait': colors['Clickbait'], 'financial': colors['Financial'],
                        'sensitive': colors['Sensitive']
                        },
                # least to most skewed
                hue_order=order)    

    ax.grid(ls=':')
    ax.set_axisbelow(True)
    ax.set_xlabel("Fraction of Participant's Ad Diet", fontweight='bold')
    ax.set_ylabel("Frequency", fontweight='bold')
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    ax.set_xlim(0, 1)

    legend = ax.get_legend()
    texts = legend.get_texts()
    for i, t in enumerate(texts):
        t.set_text(order[i].title())
    # texts[0].set_text('Problematic')
    # texts[1].set_text('Neutral')
    legend.set_title('Ad Category')

    # f.set_size_inches(7, 5)
    f.set_size_inches(4, 4)
    f.savefig(os.path.join(DIR, 'rq2_exposure_disambiguated.pdf'), bbox_inches='tight')

==> plots/rq2_cdf.py <==
"""
Extracted from analyses/analyses_achtung/rq2/distribution_disparities_sec52.ipynb
"""

import utils
import sys
import os
import pdb

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
from collections import defaultdict, Counter

DATA_DIR = 'data/'

# It was found that 250/36257 ads in pid_adid were not coded in adid_codes
if __name__ == '__main__':
    DIR = sys.argv[1]
    utils.setup_nimbus_roman(plt, font_manager, DIR)

    # === Active participants ===
    active_pids = open(os.path.join(DATA_DIR, 'pid_active_contribs_cleaned.txt'), 'r').readlines()
    active_pids = [p.strip() for p in active_pids]

    codes = pd.read_csv(os.path.join(DATA_DIR, 'ad_codes_transformed.tsv'), sep='\t')
    print('codes shape:', codes.shape)
    adid_codes = dict(zip(codes['adid'], codes['codes']))

    # === participant to ad matching ===
    pid_adid_files = [os.path.join(DATA_DIR, f'surveys/survey-{n}/survey{n}_coding_subsample.tsv') \
                      for n in range(1, 8)]
    pid_adid_files.append(os.path.join(DATA_DIR, 'surveys/survey-1/survey1_batch2_coding_subsample.tsv'))
    pid_adid = pd.read_csv(pid_adid_files[0], sep='\t')
    for f in pid_adid_files[1:]:
        pid_adid = pd.concat([pid_adid, pd.read_csv(f, sep='\t')], ignore_index=True)

    # only keep PID ADID mapping for active participants
    pid_adid = pid_adid[pid_adid['pid'].isin(active_pids)]
    print('pid_adid shape:', pid_adid.shape)  

    # participant x ad frequency of seeing
    pid_adid_freqs_noind = pd.read_csv(os.path.join(DATA_DIR, 'participant_ad_freqs.tsv'), sep='\t')
    pid_adid_freqs = pid_adid_freqs_noind.set_index(['pid', 'adid'])

    # === Process data and plot ===
    # count exposure and total ads
    exposure, ann_ads_count = utils.measure_exposure(active_pids, adid_codes, pid_adid, pid_adid_freqs)

    # count grouped exposure
    harmful, non_harmful = 'harmful', 'non_harmful'
    groups = {
        'Potentially Harmful': harmful, 'Sensitive': harmful, 'Financial': harmful,
        'Clickbait': harmful, 'Potentially Prohibited': harmful, 'Benign': non_harmful,
        'Opportunity': 'other', 'Healthcare': 'other'
    }
    grouped_exposure, _ = utils.measure_exposure(active_pids, adid_codes, pid_adid, pid_adid_freqs, groups)

    f, ax = plt.subplots()
    labels = {'Potentially Harmful': 'Deceptive', 'Financial': 'Sensitive: Financial', 'Sensitive': 'Sensitive: Other'}
    colors = {'Financial': 'tab:green', 'Problematic (all together)': 'maroon', 'Problematic': 'maroon',          
            'Benign': 'dimgray', 'Potentially Harmful': 'tab:red', 
            'Clickbait': 'tab:orange', 'Potentially Prohibited': 
            'tab:purple', 'Sensitive': 'hotpink',
            'Healthcare': 'tab:blue', 'Opportunity': '#33297a'}    # copied from Piotr

    harmful_counts = [grouped_exposure[p][harmful] for p in active_pids]
    harmful_pdf = np.array(harmful_counts) / sum(harmful_counts)
    harmful_cdf = [0]
    harmful_cdf.extend(np.cumsum(sorted(harmful_pdf, reverse=True)))

    neutral_counts = [grouped_exposure[p][non_harmful] for p in active_pids]
    neutral_pdf = np.array(neutral_counts) / sum(neutral_counts)
    neutral_cdf = [0]
    neutral_cdf.extend(np.cumsum(sorted(neutral_pdf, reverse=True)))

    # healthcare + opportunity = other 
    other_counts = [grouped_exposure[p]['other'] for p in active_pids]
    other_pdf = np.array(other_counts) / sum(other_counts)
    other_cdf = [0]
    other_cdf.extend(np.cumsum(sorted(other_pdf, reverse=True)))

    ax.plot(np.arange(len(active_pids)), np.arange(0, 1, 1/len(active_pids)), 'k:', label='Uniform Distribution')
    # ax.plot(harmful_cdf, color=colors['Problematic (all together)'], label='Problematic', lw=1.5)
    ax.plot(neutral_cdf, color=colors['Benign'], label='Neutral', lw=1.5)
    print('Neutral: x-axis @ 80%:', np.where(np.array(neutral_cdf) >= 0.8)[0][0])
    # ax.plot(other_cdf, color='goldenrod', label='Somewhat Problematic', lw=1.5)

    # solid lines for healthcare and opportunity
    for c in ['Healthcare', 'Opportunity']:
        counts = [exposure[p][c] for p in active_pids]
        pdf = np.array(counts) / sum(counts)
        cdf = [0]    # 0 participants = 0 ads
        cdf.extend(np.cumsum(sorted(pdf, reverse=True)))
        print(f'{c}: x-axis @ 80%:', np.where(np.array(cdf) >= 0.8)[0][0])
        
        ax.plot(cdf, label=labels[c] if c in labels else c, color=colors[c], lw=1.5, alpha=.8)

    # dashed lines for problematic ad types
    for c in ['Sensitive', 'Financial', 'Clickbait', 'Potentially Prohibited', 'Potentially Harmful']:
        counts = [exposure[p][c] for p in active_pids]
        pdf = np.array(counts) / sum(counts)
        cdf = [0]    # 0 participants = 0 ads
        cdf.extend(np.cumsum(sorted(pdf, reverse=True)))
        print(f'{c}: x-axis @ 80%:', np.where(np.array(cdf) >= 0.8)[0][0])

        ax.plot(cdf, label=labels[c] if c in labels else c, ls='--', color=colors[c], lw=1.5)        
        
    ax.grid(ls=':')
    ax.legend(loc='lower right', fontsize=9, frameon=False)
    ax.set_xlabel(f'Participants (n={len(active_pids)-1})', fontweight='bold')
    ax.set_ylabel('Fraction of Total Ads for Category (CDF)', fontweight='bold')
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    # ax.xaxis.set_tick_params(labelsize=16)
    # ax.yaxis.set_tick_params(labelsize=16)

    f.set_size_inches(5, 4)
    # f.set_size_inches(3, 2.1)
    f.set_dpi(150)

    f.savefig(os.path.join(DIR,'cdf.pdf'), bbox_inches='tight')

==> plots/rq3_ages.py <==
import sys, os 
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
from collections import defaultdict, Counter
import utils


DATA_DIR = 'data/'
new_categogories = {
    'Benign': 'Neutral',
    'Opportunity': 'Opportunity',
    'Healthcare': 'Healthcare',
    'Potentially Prohibited': 'Pot. Prohibited',
    'Potentially Harmful': 'Deceptive',
    'Financial': 'Sensitive: Financial',
    'Sensitive': 'Sensitive: Other',
    'Clickbait': 'Clickbait'
}
colors = {
    'Financial': 'tab:green', 'Problematic (all together)': 'maroon', 'Problematic': 'maroon',          
    'Benign': 'dimgray', 'Potentially Harmful': 'tab:red', 
    'Clickbait': 'tab:orange', 'Potentially Prohibited': 
    'tab:purple', 'Sensitive': 'hotpink',
    'Healthcare': 'tab:blue', 'Opportunity': '#33297a'
}


if __name__ == '__main__':
    DIR = sys.argv[1]
    utils.setup_nimbus_roman(plt, font_manager, DIR)

    # load ad codes
    codes_file = 'ad_codes_transformed.tsv'
    codes = pd.read_csv(os.path.join(DATA_DIR, codes_file), sep='\t')
    adid_codes = dict(zip(codes['adid'], [r.split(';') for r in codes['codes']]))
    categories = ['Benign', 'Healthcare', 'Opportunity', 'Sensitive', 'Financial',
                  'Clickbait', 'Potentially Harmful',  'Potentially Prohibited']

    # load preprocessed targeting data
    targeting_params = pd.read_csv(os.path.join(DATA_DIR, 'targeting_params.csv'), low_memory=False)
    # get rid of the Nigerian and Indian ads
    targeting_params = targeting_params.loc[targeting_params['location'] != "{'serialized': {'location_granularity': 'country', 'location_geo_type': 'home', 'location_code': 'NG'}, 'location_name': 'Nigeria', 'location_type': 'HOME'}"]
    targeting_params = targeting_params.loc[targeting_params['location'] != "{'serialized': {'location_granularity': 'country', 'location_geo_type': 'home', 'location_code': 'IN'}, 'location_name': 'India', 'location_type': 'HOME'}"]

    maus = {row['adid']: row['estimate_mau'] for idx, row in targeting_params.iterrows()}

    data = []
    for adid, adcodes in adid_codes.items():
        row = {code: 1 for code in adcodes}
        row['adid'] = adid
        try:
            row['estimate_mau'] = maus[adid]
        except:
            row['estimate_mau'] = float('nan')
        data.append(row)
    data = pd.DataFrame(data)

    # === combine all ===
    combined = targeting_params.set_index('adid').join(data.set_index('adid'), how='inner', lsuffix='l')
    combined['age_min_explicit'] = combined['age_min'].map(lambda x: 6 if pd.isna(x) else x)
    combined['age_max_explicit'] = combined['age_max'].map(lambda x: 54 if pd.isna(x) else x)

    # === fractions for age targeting ===
    fractions = []
    for idx, category in enumerate(categories[::-1]):
        cat_total = (~combined[category].isna()).sum()
        cat_fractions = []
        
        cat_idx = ~combined[category].isna()
        for age in range(18, 66):
            age_idx = cat_idx & (combined['age_min_explicit'] <= age-12) & (combined['age_max_explicit'] > age-12)
            # if age >= 18:
            #     age_idx = age_idx | (cat_idx & combined['age_min'].isna())
            cat_fractions.append(age_idx.sum()/cat_idx.sum())
        fractions.append(cat_fractions)
   

    # === plot ===
    f, axes = plt.subplots(1, 7, sharey=True, sharex=True)
                       
    for lidx, (line, category) in enumerate(zip(fractions[::-1][1:], categories[1:])):
        axes[lidx].plot(range(18, 66), line, label=category, color = colors[category])
        axes[lidx].plot(range(18, 66), fractions[-1], label=category, color = colors['Benign'], lw=0.5)
                            
        axes[lidx].spines['top'].set_visible(False)
        axes[lidx].spines['right'].set_visible(False)
        axes[lidx].grid(ls=':')
        axes[lidx].set_axisbelow(True)
        if lidx==3: axes[lidx].set_xlabel('Age')
        axes[lidx].annotate(new_categogories[category].replace(' ', '\n'), xy=(1, 0), xycoords='axes fraction', ha='right', va='bottom')
        
        
    axes[1].set_ylim(0.25, 1)

    axes[0].set_ylabel('Fraction of ads\ntargeting age $x$')
    axes[0].set_xticks([21, 30, 40, 50, 60])
    f.subplots_adjust(wspace=0.1)
    f.set_size_inches(9, 1.2)
    f.savefig(os.path.join(DIR, 'rq3_ages_oneline.pdf'), bbox_inches='tight')

==> plots/rq3_audience_size.py <==
import sys, os 
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
from collections import defaultdict, Counter
import utils


DATA_DIR = 'data/'
new_categogories = {
    'Benign': 'Neutral',
    'Opportunity': 'Opportunity',
    'Healthcare': 'Healthcare',
    'Potentially Prohibited': 'Pot. Prohibited',
    'Potentially Harmful': 'Deceptive',
    'Financial': 'Sensitive: Financial',
    'Sensitive': 'Sensitive: Other',
    'Clickbait': 'Clickbait'
}
colors = {
    'Financial': 'tab:green', 'Problematic (all together)': 'maroon', 'Problematic': 'maroon',          
    'Benign': 'dimgray', 'Potentially Harmful': 'tab:red', 
    'Clickbait': 'tab:orange', 'Potentially Prohibited': 
    'tab:purple', 'Sensitive': 'hotpink',
    'Healthcare': 'tab:blue', 'Opportunity': '#33297a'
}


if __name__ == '__main__':
    DIR = sys.argv[1]
    utils.setup_nimbus_roman(plt, font_manager, DIR)

    # load ad codes
    codes_file = 'ad_codes_transformed.tsv'
    codes = pd.read_csv(os.path.join(DATA_DIR, codes_file), sep='\t')
    adid_codes = dict(zip(codes['adid'], [r.split(';') for r in codes['codes']]))
    categories = ['Benign', 'Healthcare', 'Opportunity', 'Sensitive', 'Financial',
                  'Clickbait', 'Potentially Harmful',  'Potentially Prohibited']

    # load preprocessed targeting data
    targeting_params = pd.read_csv(os.path.join(DATA_DIR, 'targeting_params.csv'), low_memory=False)
    # get rid of the Nigerian and Indian ads
    targeting_params = targeting_params.loc[targeting_params['location'] != "{'serialized': {'location_granularity': 'country', 'location_geo_type': 'home', 'location_code': 'NG'}, 'location_name': 'Nigeria', 'location_type': 'HOME'}"]
    targeting_params = targeting_params.loc[targeting_params['location'] != "{'serialized': {'location_granularity': 'country', 'location_geo_type': 'home', 'location_code': 'IN'}, 'location_name': 'India', 'location_type': 'HOME'}"]

    maus = {row['adid']: row['estimate_mau'] for idx, row in targeting_params.iterrows()}

    data = []
    for adid, adcodes in adid_codes.items():
        row = {code: 1 for code in adcodes}
        row['adid'] = adid
        try:
            row['estimate_mau'] = maus[adid]
        except:
            row['estimate_mau'] = float('nan')
        data.append(row)
    data = pd.DataFrame(data)

    # === combine all ===
    combined = targeting_params.set_index('adid').join(data.set_index('adid'), how='inner', lsuffix='l')
    combined['age_min_explicit'] = combined['age_min'].map(lambda x: 6 if pd.isna(x) else x)
    combined['age_max_explicit'] = combined['age_max'].map(lambda x: 54 if pd.isna(x) else x)

    # === plot ===
    boxplot_data = []
    offsets = np.array([0, .5, .5, 1, 1, 1, 1, 1])[::-1]


    for idx, category in enumerate(categories[::-1]):
        # ax.barh(idx, data.loc[~data[category].isna(), 'estimate_mau'].median(), color=colors[category])
        boxplot_data.append(combined.loc[(~combined[category].isna()) & (~combined['estimate_mau'].isna()) & (combined['estimate_mau'] > 0), 'estimate_mau'])
        
    f, ax = plt.subplots()
    ax.boxplot(boxplot_data, vert=False, medianprops={'color':'tab:red'}, positions = (np.arange(1, len(boxplot_data)+1) - offsets))
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.xaxis.grid(ls=':')
    ax.set_axisbelow(True)
    ax.set_yticks(np.arange(1, len(categories)+1)-offsets)
    ax.set_yticklabels([new_categogories[c] for c in categories[::-1]])
    ax.set_xlabel('Audience size estimate')
    ax.set_xticks([0, .5e8, 1.00e8, 1.5e8, 2e8, 2.5e8])
    ax.set_xticklabels(['0', '50M', '100M', '150M', '200M', '250M'])

    f.set_size_inches(3, 2.1)
    f.savefig(os.path.join(DIR, 'rq3_audience_size.pdf'), bbox_inches='tight')    

==> plots/rq3_prevalence.py <==
import sys, os 
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
from collections import defaultdict, Counter
import utils


DATA_DIR = 'data/'
new_categogories = {
    'Benign': 'Neutral',
    'Opportunity': 'Opportunity',
    'Healthcare': 'Healthcare',
    'Potentially Prohibited': 'Pot. Prohibited',
    'Potentially Harmful': 'Deceptive',
    'Financial': 'Sensitive: Financial',
    'Sensitive': 'Sensitive: Other',
    'Clickbait': 'Clickbait'
}
colors = {
    'Financial': 'tab:green', 'Problematic (all together)': 'maroon', 'Problematic': 'maroon',          
    'Benign': 'dimgray', 'Potentially Harmful': 'tab:red', 
    'Clickbait': 'tab:orange', 'Potentially Prohibited': 
    'tab:purple', 'Sensitive': 'hotpink',
    'Healthcare': 'tab:blue', 'Opportunity': '#33297a'
}


if __name__ == '__main__':
    DIR = sys.argv[1]
    utils.setup_nimbus_roman(plt, font_manager, DIR)

    # load ad codes
    codes_file = 'ad_codes_transformed.tsv'
    codes = pd.read_csv(os.path.join(DATA_DIR, codes_file), sep='\t')
    adid_codes = dict(zip(codes['adid'], [r.split(';') for r in codes['codes']]))
    categories = ['Benign', 'Healthcare', 'Opportunity', 'Sensitive', 'Financial',
                  'Clickbait', 'Potentially Harmful',  'Potentially Prohibited']

    # load preprocessed targeting data
    targeting_params = pd.read_csv(os.path.join(DATA_DIR, 'targeting_params.csv'), low_memory=False)
    # get rid of the Nigerian and Indian ads
    targeting_params = targeting_params.loc[targeting_params['location'] != "{'serialized': {'location_granularity': 'country', 'location_geo_type': 'home', 'location_code': 'NG'}, 'location_name': 'Nigeria', 'location_type': 'HOME'}"]
    targeting_params = targeting_params.loc[targeting_params['location'] != "{'serialized': {'location_granularity': 'country', 'location_geo_type': 'home', 'location_code': 'IN'}, 'location_name': 'India', 'location_type': 'HOME'}"]
    maus = {row['adid']: row['estimate_mau'] for idx, row in targeting_params.iterrows()}
    
    custom_audiences = pd.read_csv(os.path.join(DATA_DIR, 'custom_types.csv'))    
    custom_audiences.set_index('Unnamed: 0', inplace=True)
    custom_audiences['CUSTOM_AUDIENCES_OTHER'] = custom_audiences['CUSTOM_AUDIENCES_MOBILE_APP'] == 1
    del custom_audiences['CUSTOM_AUDIENCES_MOBILE_APP']
    for k in ['CUSTOM_AUDIENCES_ENGAGEMENT_PAGE', 'CUSTOM_AUDIENCES_ENGAGEMENT_IG',
        'CUSTOM_AUDIENCES_ENGAGEMENT_VIDEO', 'CUSTOM_AUDIENCES_OFFLINE',
        'CUSTOM_AUDIENCES_ENGAGEMENT_LEAD_GEN',
        'CUSTOM_AUDIENCES_ENGAGEMENT_EVENT']:
        custom_audiences['CUSTOM_AUDIENCES_OTHER'] = custom_audiences['CUSTOM_AUDIENCES_OTHER'] | (custom_audiences[k] == 1)
        del custom_audiences[k]

    data = []
    for adid, adcodes in adid_codes.items():
        row = {code: 1 for code in adcodes}
        row['adid'] = adid
        try:
            row['estimate_mau'] = maus[adid]
        except:
            row['estimate_mau'] = float('nan')
        data.append(row)
    data = pd.DataFrame(data)

    # === combine all ===
    combined = targeting_params.set_index('adid').join(data.set_index('adid'), how='inner', lsuffix='l')
    combined['age_min_explicit'] = combined['age_min'].map(lambda x: 6 if pd.isna(x) else x)
    combined['age_max_explicit'] = combined['age_max'].map(lambda x: 54 if pd.isna(x) else x)
    joined = custom_audiences.join(combined, how='inner')
   

    # === plot ===
    f, axes = plt.subplots(1, 2, sharey=True, sharex=False)
    offsets = np.array([0, .5, .5, 1, 1, 1, 1, 1])[::-1]

    ca_labels = {'CUSTOM_AUDIENCES_LOOKALIKE': '(b) Lookalike', 
                'CUSTOM_AUDIENCES_DATAFILE': '(a) PII',
                'CUSTOM_AUDIENCES_WEBSITE': 'B) Website visits',
                'CUSTOM_AUDIENCES_OTHER': 'C) Other'}

    for axidx, k in enumerate(['CUSTOM_AUDIENCES_DATAFILE', 	
                            'CUSTOM_AUDIENCES_LOOKALIKE']):
        ax = axes[axidx]
        for cidx, category in enumerate(categories[::-1]):
            y = cidx - offsets[cidx]
            ax.barh(y, joined.loc[joined[category]==1, k].sum()/(combined[category] == 1).sum(), color=colors[category],
                alpha=.85)

        # ax.set_xticks([0, .2, .4, .6,])
        # ax.set_xticklabels(['0', '.2', '.4', '.6',])
        # ax.set_xlim(0, .7)
        ax.spines['top'].set_visible(False)
        ax.spines['right'].set_visible(False)
        ax.grid(ls=':')
        ax.set_axisbelow(True)
        ax.set_xlabel('Fraction of ads')
        ax.set_title(ca_labels[k])
        ax.set_xlim(0, 0.3)
        ax.set_xticks(np.arange(0, 0.3, 0.1))

    axes[0].set_yticks(np.arange(0, len(categories))-offsets)
    axes[0].set_yticklabels([new_categogories[c] for c in categories[::-1]])
        
    f.set_size_inches(3, 2.1)
    f.savefig(os.path.join(DIR, 'rq3_ca_prevalence.pdf'), bbox_inches='tight')

==> plots/utils.py <==
import numpy as np
import os
import pandas as pd
from collections import Counter

short_names = {
    # dislike
    "I do not dislike this ad.": "dont-dislike",
    "I cannot tell what is being advertised.": "unclear",
    "It is irrelevant to me, or doesn’t contain interesting information.": "irrelevant",
    "I find the ad pushy or it causes me to feel anxious.": "pushy",
    "It contains clickbait, sensationalized, or shocking content.": "clickbait",
    "I do not trust this ad, it seems like a scam.": "scam",
    "I dislike the type of product being advertised.": "dislike-product",
    "I do not like the design of the ad.": "dislike-design",
    "I find the content uncomfortable, offensive, or repulsive.": "uncomfortable",    
    "I dislike the advertiser.": "dislike-advertiser",
    "I dislike the political nature of the ad.": "political",
    # like
    "The content is engaging, clever or amusing.": "amusing",
    "It is well designed or eye-catching.": "like-design",
    "I am interested in what is being advertised.": "interested",
    "It is clear what product the ad is selling.": "clear",
    "I trust the ad, it looks authentic or trustworthy.": "trust-ad",
    "I trust the advertiser.": "trust-advertiser",
    "It is useful, interesting, or informative.": "useful",
    "It clearly looks like an ad and can be filtered out.": "filterable",
    "I do not like this ad.": "dont-like"
}

like_list = ["amusing", "like-design", "interested", "clear", "trust-ad",
     "trust-advertiser", "useful", "filterable", "dont-like"]
dislike_list = ["dont-dislike", "unclear", "irrelevant", "pushy", "clickbait",
    "scam", "dislike-product", "dislike-design", "uncomfortable",
    "dislike-advertiser", "political"]
DONT_COUNT = ["Can't determine, return to this one", "Study", "UNCAT", 
             "Political", "CA Lawsuit"]

# actual reasons for liking or disliking
like_reasons = set(like_list) - set(["dont-like"])
dislike_reasons = set(dislike_list) - set(["dont-dislike"])

def get_err(p, N, Zval=2.576):
    ul = (p + Zval**2/(2*N)+Zval*np.sqrt((p*(1-p)/N + Zval**2/(4*N**2))))/(1+Zval**2/N)
    ll = (p + Zval**2/(2*N)-Zval*np.sqrt((p*(1-p)/N + Zval**2/(4*N**2))))/(1+Zval**2/N)
    return [[-ll+p], [ul-p]]


# NOTE: to count for groups of codes, add another parameters
def measure_exposure(pids: list, adid_codes: dict,
                     pid_adid: pd.DataFrame, freqs: pd.DataFrame, code_groups: dict = None) -> dict:
    # map from PID -> Code -> count (frequency included)
    exposure = {p: Counter() for p in pids}
    total_ads = {}    # map from PID to total number of ads
    for p in pids:
        pid_ads = pid_adid[pid_adid['pid'] == p]
        total_ads[p] = 0
        for aid in pid_ads['adid']:            
            f = int(freqs.loc[p, str(aid)])
            if int(aid) in adid_codes:
                allcodes = adid_codes[int(aid)].split(';')                
                if not code_groups:
                    for c in allcodes:
                        if c not in DONT_COUNT:
                            # code c was seen f times by participant p
                            exposure[p][c] += f                
                            total_ads[p] += f
                else:
                    # grouped code counting from `code_groups` in the else clause, don't double-count
                    done = set([])
                    for c in allcodes:
                        if c in code_groups and c not in DONT_COUNT:
                            mapped = code_groups[c]
                            if mapped not in done:
                                # code group mapped was see f times by participant p
                                exposure[p][mapped] += f
                                total_ads[p] += f
                                done.add(mapped)
            else:
                # we don't have annotations for this, don't count in analysis
                # total_ads[p] -= 1
                continue                        
            
    # NOTE: total_ads contains not just number of ads, but number of observations, factoring in frequencies
    return exposure, total_ads


def setup_nimbus_roman(plt, font_manager, DIR):    
    # FONT_FAMILY = None
    # FONT = 'NimbusRomNo9L-Reg.otf'
    # f = font_manager.get_font(os.path.join(DIR, FONT))
    # font_manager.fontManager.addfont(os.path.join(DIR, FONT))
    # FONT_FAMILY = f.family_name
    # plt.rcParams['font.family'] = FONT_FAMILY

    for font in font_manager.findSystemFonts(DIR):
        f = font_manager.get_font(font)
        font_manager.fontManager.addfont(font)
        FONT_FAMILY = f.family_name
        
    plt.rcParams['font.family'] = FONT_FAMILY

==> tables/code_counts.py <==
"""
Paper version in tables/codebook_table_condensed.tex
"""

import pandas as pd
import numpy as np
import pdb


tocount = ['Benign', 'Opportunity', 'Healthcare', 'Financial', 'Sensitive', 'Potentially Prohibited',
'Potentially Harmful', 'Clickbait', 'Political', 'CA Lawsuit', "Can't determine", "UNCAT"]
exclude = ["Study"]
# we have 65 UNCAT, 56 can't determine, 2405 study


if __name__ == '__main__':
    codes_file = 'data/ad_codes.tsv'
    codes = pd.read_csv(codes_file, sep='\t')
    clean_codes = codes[~codes['codes'].str.contains('|'.join(exclude))]
        
    study_only = codes[codes['codes'].str.contains('Study')]
    study_count = study_only.shape[0]
    print('='*5, f'Study Occurences, total: {study_count}', '='*5)
    study_variations = list(study_only['codes'].value_counts().items())
    for var, cnt in study_variations:
        print(var, cnt, f'({round(cnt/study_count * 100, 2)} %)')
    
    print('\n', '='*5, 'Code Counts (sans Study)', '='*5)
    N = clean_codes.shape[0]
    for c in tocount:
        # pdb.set_trace()
        curr = clean_codes[clean_codes['codes'].str.contains(c)].shape[0]
        print(c, curr, round(curr/N * 100, 2), '%')

==> tables/demographics_recruiting.py <==
"""
A note on participant count:
>> participant_ad_freqs.tsv has 283 unique PIDs -- columns: (pid, adid, frequency)
>> pid_active.txt has 214 unique PIDs (folks whose ads were picked up for annotating)
>> pid_active_contribs.txt has 137 unique PIDs, filtered out based on 30 non-unique contribs from participant_ad_freqs.tsv

The demographics table should show demographics of both the recruited and the active panel
"""
import pandas as pd
from collections import Counter
import pdb
import os

lt_college, over_college = 'Below Bachelor\'s', 'Bachelor\'s or above'
dem_map = {
    'gender': {1: 'Female', 2: 'Male', 3: 'Non-binary', 5: 'No Response'},
    'ethnicity': {1: 'White', 2: 'Latino/Hispanic', 3: 'Black', 4: 'Asian', 8: 'No Response'},    
    'education': {
        1: lt_college, 2: lt_college, 3: lt_college, 4: lt_college,
        5: over_college, 6: over_college, 7: 'No Response'
    }
}

def count_dems(df) -> dict:
    # gender = male, female, non-binary
    vars = ['gender', 'age', 'ethnicity', 'education']
    dem_counts = {v: Counter() for v in vars}
    N = df.shape[0]

    for i in range(N):
        row = df.iloc[i]
        for v in vars:            
            if v == 'age':
                curr_age = 'Older' if int(row['age']) < 1980 else 'Younger'
                dem_counts[v][curr_age] += 1
            elif v == 'ethnicity':
                # split on commas
                val = row[v]
                for eth in val.split(','):
                    if int(eth) in dem_map[v]:
                        val = dem_map[v][int(eth)]
                    else:
                        val = 'Other'
                    dem_counts[v][val] += 1
            else:
                val = dem_map[v][row[v]]
                # pdb.set_trace()
                dem_counts[v][val] += 1    

    return dem_counts


def build_dems_table(counts_1, n1, counts_2, n2):
    # counts_1 is recruited counts, counts_2 is active counts
    for v in ['gender', 'age', 'ethnicity', 'education']:
        uniq = list(counts_1[v].keys())
        for i, val in enumerate(uniq):
            perc_1 = f'{counts_1[v][val]/n1 * 100:.2f}\%'
            perc_2 = f'{counts_2[v][val]/n2 * 100:.2f}\%'
            if i == 0:
                # variable, value, n_1, %, n_2, %
                print(f'{v.title()} & {val} & {counts_1[v][val]} & {perc_1} & {counts_2[v][val]} & {perc_2} \\\\')
            else:
                # ____, value, n_1, %, n_2, %
                print(f'& {val} & {counts_1[v][val]} & {perc_1} & {counts_2[v][val]} & {perc_2} \\\\')

        print("\midrule")

    print(f'$\Sigma$ & & {n1} & & {n2} & \\\\')


DEM_ROOT = 'data/'

simp_dem_file = os.path.join(DEM_ROOT, 'ALLDEMS_EXP.csv')
simp_dems = pd.read_csv(simp_dem_file)

active_pids_file = os.path.join(DEM_ROOT, 'pid_active.txt')
active_pids = [p.strip() for p in open(active_pids_file).readlines()]

active_pids_contribs_file = os.path.join(DEM_ROOT, 'pid_active_contribs_cleaned.txt')
active_pids_contribs = [p.strip() for p in open(active_pids_contribs_file).readlines()]

# print(len(active_pids), len(active_pids_contribs))

# filter simp_dems by both dem files, build demographic table from each filter
active_dems = simp_dems[simp_dems['pid'].isin(active_pids)]
active_contribs_dems = simp_dems[simp_dems['pid'].isin(active_pids_contribs)]

# pdb.set_trace()
counts_recruited = count_dems(active_dems)
counts_active = count_dems(active_contribs_dems)

build_dems_table(counts_recruited, active_dems.shape[0],
    counts_active, active_contribs_dems.shape[0])
